The Correct Classic Generalized Least-Squares Estimator of an Unknown Constant Mean of Randon Field

The aim of the paper is to derive for the negative correlation function with a time parameter an asymptotic disjunction of the numerical generalized least-squares estimator of an unknown constant mean of random field in fact the correct classic generalized least-squares estimator of an unknown constant mean of the field.

==> anc/COMBO.pas <==
PROGRAM SoftwareUtilityCombo(input,output);
{ver. 1.0 compiled under Virtual Pascal for Win32}

  {$IFDEF CPU87} {$N+}
         {$ELSE} {$N-}
  {$ENDIF}

{ CODE SOURCES:                                                       }
{ uppercase:                                                           }
{ B. BARON, METODY NUMERYCZNE W TURBO PASCALU, GLIWICE: HELION (1995).}
{ lowercase:                                                          }
{ W. H. Press, S. A. Teukolsky, B. P. Flannery, and W. T. Vetterling, }
{ Numerical recipes: The art of scientific computing,                 }
{ Cambridge   University  Press (1986).                               }

USES CRT;


CONST
   MAXD = 3000; {max. number of input values+1, MAXD x MAXD matrix C}
   npt =  6000; {max. number of experimental correlogram Points = 2*(MAXD-1)}
   ma = 1;     {there is one unknown parameter THETA-value}
   SoP = 1;    (* Set of (unknown) Parameters has only one element
                e.g. {a_1, b_1, c_1}, {a_2, b_2, c_2}
                <=> ma=6 but SoP=3 *)
   Cz = 20;    {Critical z is introduced to avoid infinite sequence of
                non-positive variance values counted by z}
   OFFset =10; {OFFset must be >=1 to avoid false root at j=M}



TYPE
   FLOAT = DOUBLE;
   DIMENSION = 1..MAXD;
   VECTOR = ARRAY[DIMENSION] OF FLOAT;
   MATRIX = ARRAY[DIMENSION] OF ^VECTOR;
   real=double;
   RealArrayMA = ARRAY [1..ma] OF real;
   IntegerArrayMFIT = ARRAY [1..ma] OF integer;
   RealArrayMAbyMA = ARRAY [1..ma,1..ma] OF real;
   RealArrayMAby1 = ARRAY [1..ma,1..1] OF real;
   IntegerArrayNP = IntegerArrayMFIT;
   RealArrayNPbyNP = RealArrayMAbyMA;
   RealArrayNPbyMP = RealArrayMAby1;
   RealArrayNDATA = ARRAY [1..npt] OF real;
   RealArrayNP = RealArrayNDATA;
VAR

   N,M,d                        :LONGINT;
   V,SqrV                       :VECTOR;
   CHOICE                       :CHAR;
   ERROR                        :BYTE;
   INI,OUT                      :TEXT;
   cMean, cVarnce,
   mean,Varnce,THETA,
   V_h,VarRtoVarV_h,
   S_h,rw_u_h,u_h               :FLOAT;
   t,h,lof,nptS,z               :LONGINT;

   CZY                          :BOOLEAN;
   InputFileName,OutputFileName :String;
   MrqminOchisq: real;
   MrqminBeta: RealArrayMA;
   alamda,chisq,ochisq,sigdat: real;
   i,idum,itst,j,jj,k,mfit: integer;
   x,y,sig: ^RealArrayNDATA;
   lista: IntegerArrayMFIT;
   a,gues: RealArrayMA;
   covar,alpha,uncer: RealArrayMAbyMA;


procedure Initialize( Var InputFileName, OutputFileName : String);
begin
  InputFileName  := '';
  OutputFileName := '';
end;



{ Parse command line parameters }

procedure ParseParameters( Var InputFileName, OutputFileName : String);
Var
  i : Word;
  s : String;

  procedure SyntaxError( ErrNo : Byte );
  begin
    Writeln;
    Case ErrNo of
      1 : Writeln('No input file name specified');
      2 : Writeln('No output file name specified');
    end;
    Writeln;
    Writeln('Syntax:  Combo  InputFile OutputFile');
    Writeln;
    Writeln('Press any key');
    choice:=readkey;
    Halt(1);
  end;


begin
  For i := 1 to ParamCount do
  begin
    s := ParamStr( i );
    If InputFileName = ''
    then InputFileName := s
    else
    If OutputFileName = ''
    then
    OutputFileName := s
  end;
  If InputFileName = ''
  then SyntaxError( 1 )
  else
  If OutputFileName = ''
  then SyntaxError(2);
end;


PROCEDURE ReadSource1 (VAR       InputFileName: String;
                                              N: LongInt;
                                 VAR     V,SqrV: Vector);
VAR

   ini: text;
  j,No: LongInt;

BEGIN
  ASSIGN(ini,InputFileName);
  RESET(ini);
    FOR j:=1 TO N DO
    BEGIN
      READLN(ini,No,V[j]);
      SqrV[j]:=SQR(V[j]);
    END;
  CLOSE(ini);
END;

PROCEDURE ReadSource2 (VAR InputFileName: String;
                                       M: LongInt;
                                       h: LongInt;
                                 VAR V_h: Float);
VAR

   ini: text;
  j,No: LongInt;
 value: Float;

BEGIN
 ASSIGN(ini,InputFileName);
 RESET(ini);
   FOR j:=1 TO M DO
   BEGIN
     readln(ini,No,value);
     if j=h then V_h:=value;
   END;
 CLOSE(ini);
END;

PROCEDURE ReadSource3 (VAR InputFileName: String;
                                 VAR lof: LongInt);
VAR

   ini: text;
  j,No: LongInt;

BEGIN
 ASSIGN(ini,InputFileName);
 RESET(ini);
   j:=0;
   WHILE NOT eof(ini) DO
   BEGIN
     j:=j+1;
     readln(ini,No);
   END;
   lof:=j;
 CLOSE(ini);
END;

PROCEDURE WriteDest1 (X,Y: RealArrayNDATA; a: RealArrayMA; d,N: integer;
                                            VAR  OutputFileName: String);

VAR

   out: text;
    i : LongInt;

BEGIN
  ASSIGN(out,OutputFileName);
  REWRITE(out);
    FOR i:=1 TO 2*d+2 DO
    BEGIN
      WRITELN(out,X[i]:9:0,Y[i]:25:4,exp(-a[ma]*ln(N)*sqr(X[i]/N)):25:4);
    END;
  CLOSE(out);
END;


PROCEDURE Correlly(V: VECTOR; N: integer; VAR X: RealArrayNDATA;
                                          VAR Y: RealArrayNDATA;
                                          VAR d: longint);

VAR
     S,v0,v1,v2,v3,minV,No,maxV,nowV  :FLOAT;
     i,k,l                        :LONGINT;
     CHOICE                       :CHAR;
     ERROR                        :BYTE;
     OUT                          :TEXT;

BEGIN
    BEGIN
      minV:=-1; d:=N-1;
      FOR k :=0 TO N-1 DO
      BEGIN
        IF d=N-1 THEN
        BEGIN
          S:=0;v3:=0;
          FOR i := 1 TO N-k DO
          BEGIN
            S:=S+i/i;
            v3:=v3+SQR(V[i]-V[i+k]);
          END;
          nowV:=v3/S;
          IF minV>nowV
          THEN d:=k-1
          ELSE minV:=nowV;
        END;
      END;
    END;
    BEGIN
      FOR k :=d DOWNTO 0 DO
      BEGIN
          S:=0;v3:=0;
          FOR i := 1 TO N-k DO BEGIN
                  BEGIN
                  S:=S+i/i;
                  v3:=v3+SQR(V[i]-V[i+k]);
                  END;
                               END;
          nowV:=v3/S;
          IF k=d
          THEN maxV:=nowV;
          X[d+1-k]:=k;
          Y[d+1-k]:= 1-nowV/maxV;
      END;
      FOR k :=0 TO d DO
      BEGIN
          S:=0; v0:=0; v1:=0; v2:=0;
          FOR i := 1 TO N-k DO
          BEGIN
            S:=S+i/i;
            v0:=v0+V[i]*V[i+k];
            v1:=v1+V[i];
            v2:=v2+V[i+k];
          END;
          IF k=0
          THEN maxV:=(v0/S-(v1*v2)/(S*S));
          X[d+2+k]:=k;
          Y[d+2+k]:=(v0/S-(v1*v2)/(S*S))/maxV;
      END;
    END;
END;

PROCEDURE covsrt(VAR covar: RealArrayMAbyMA;
                        ma: integer;
                 VAR lista: IntegerArrayMFIT;
                      mfit: integer);
VAR
   j,i: integer;
   swap: real;
BEGIN
   FOR j := 1 TO ma-1 DO
      FOR i := j+1 TO ma DO covar[i,j] := 0.0;
   FOR i := 1 TO mfit-1 DO BEGIN
      FOR j := i+1 TO mfit DO
         IF lista[j] > lista[i] THEN
            covar[lista[j],lista[i]] := covar[i,j]
         ELSE
            covar[lista[i],lista[j]] := covar[i,j]
   END;
   swap := covar[1,1];
   FOR j := 1 TO ma DO BEGIN
      covar[1,j] := covar[j,j];
      covar[j,j] := 0.0
   END;
   covar[lista[1],lista[1]] := swap;
   FOR j := 2 TO mfit DO
      covar[lista[j],lista[j]] := covar[1,j];
   FOR j := 2 TO ma DO
      FOR i := 1 TO j-1 DO
         covar[i,j] := covar[j,i]
END;


PROCEDURE funcs(x: real; VAR a: RealArrayMA; VAR y: real;
       VAR dyda: RealArrayMA; ma: integer);
VAR
   i,ii: integer;
   arg: real;
BEGIN
   FOR ii := 1 TO ma DIV SoP DO BEGIN
      i := SoP*ii-(SoP-1);
      arg := -ln(N)*sqr(x/N);
      y := exp(a[i+0]*arg);   {a[i+0],...,a[i+SoP-1]}
      dyda[i] := y*arg;
   END
END;


PROCEDURE sigma(N,npt,ma: integer; VAR x,y: RealArrayNDATA; a: RealArrayMA;
                                                      VAR sig: RealArrayNDATA);

VAR
   i: integer;
   chi2: real;
BEGIN
   chi2 := 0.0;
   FOR i := 1 TO npt DO BEGIN
      chi2 := chi2+sqr(y[i]-exp(-a[ma]*ln(N)*sqr(x[i]/N)));
   END;
   FOR i := 1 TO npt DO BEGIN
      sig[i] := sqrt(chi2/(npt-ma))
   END;
END;

PROCEDURE gaussj(VAR a: RealArrayNPbyNP;
                     n: integer;
                 VAR b: RealArrayNPbyMP;
                     m: integer);
VAR
   big,dum,pivinv: real;
   i,icol,irow,j,k,l,ll: integer;
   indxc,indxr,ipiv: ^IntegerArrayNP;
BEGIN
   new(indxc);
   new(indxr);
   new(ipiv);
   FOR j := 1 TO n DO ipiv^[j] := 0;
   FOR i := 1 TO n DO BEGIN
      big := 0.0;
      FOR j := 1 TO n DO
         IF ipiv^[j] <> 1 THEN
            FOR k := 1 TO n DO
               IF ipiv^[k] = 0 THEN
                  IF abs(a[j,k]) >= big THEN BEGIN
                     big := abs(a[j,k]);
                     irow := j;
                     icol := k
                  END
               ELSE IF ipiv^[k] > 1 THEN BEGIN
                  writeln('pause 1 in GAUSSJ - singular matrix');
                  readln
               END;
      ipiv^[icol] := ipiv^[icol]+1;
      IF irow <> icol THEN BEGIN
         FOR l := 1 TO n DO BEGIN
            dum := a[irow,l];
            a[irow,l] := a[icol,l];
            a[icol,l] := dum
         END;
         FOR l := 1 TO m DO BEGIN
            dum := b[irow,l];
            b[irow,l] := b[icol,l];
            b[icol,l] := dum
         END
      END;
      indxr^[i] := irow;
      indxc^[i] := icol;
      IF a[icol,icol] = 0.0 THEN BEGIN
         writeln('pause 2 in GAUSSJ - singular matrix');
         readln
      END;
      pivinv := 1.0/a[icol,icol];
      a[icol,icol] := 1.0;
      FOR l := 1 TO n DO
         a[icol,l] := a[icol,l]*pivinv;
      FOR l := 1 TO m DO
         b[icol,l] := b[icol,l]*pivinv;
      FOR ll := 1 TO n DO
         IF ll <> icol THEN BEGIN
            dum := a[ll,icol];
            a[ll,icol] := 0.0;
            FOR l := 1 TO n DO
               a[ll,l] := a[ll,l]-a[icol,l]*dum;
            FOR l := 1 TO m DO
               b[ll,l] := b[ll,l]-b[icol,l]*dum
         END
   END;
   FOR l := n DOWNTO 1 DO
      IF indxr^[l] <> indxc^[l] THEN
         FOR k := 1 TO n DO BEGIN
            dum := a[k,indxr^[l]];
            a[k,indxr^[l]] := a[k,indxc^[l]];
            a[k,indxc^[l]] := dum
         END;
   dispose(ipiv);
   dispose(indxr);
   dispose(indxc)
END;

PROCEDURE mrqmin(VAR x,y,sig: RealArrayNDATA;
                       ndata: integer;
                       VAR a: RealArrayMA;
                          ma: integer;
                   VAR lista: IntegerArrayMFIT;
                        mfit: integer;
             VAR covar,alpha: RealArrayMAbyMA;
            VAR chisq,alamda: real);
LABEL 99;
VAR
   k,kk,j,ihit: integer;
   atry,da: ^RealArrayMA;
   oneda: ^RealArrayMAby1;

PROCEDURE mrqcof(VAR x,y,sig: RealArrayNDATA;
                       VAR a: RealArrayMA;
                   VAR lista: IntegerArrayMFIT;
                   VAR alpha: RealArrayMAbyMA;
                    VAR beta: RealArrayMA;
                   VAR chisq: real);
VAR
   k,j,i: integer;
   ymod,wt,sig2i,dy: double;
   dyda: ^RealArrayMA;
BEGIN
   new(dyda);
   FOR j := 1 TO mfit DO BEGIN
      FOR k := 1 TO j DO alpha[j,k] := 0.0;
      beta[j] := 0.0
   END;
   chisq := 0.0;
   FOR i := 1 TO ndata DO BEGIN
      funcs(x[i],a,ymod,dyda^,ma);
      sig2i := 1.0/(sig[i]*sig[i]);
      dy := y[i]-ymod;
      FOR j := 1 TO mfit DO BEGIN
         wt := dyda^[lista[j]]*sig2i;
         FOR k := 1 TO j DO
            alpha[j,k] := alpha[j,k]+wt*dyda^[lista[k]];
         beta[j] := beta[j]+dy*wt
      END;
      chisq := chisq+dy*dy*sig2i
   END;
   FOR j := 2 TO mfit DO
      FOR k := 1 TO j-1 DO alpha[k,j] := alpha[j,k];
   dispose(dyda)
END;

BEGIN
   new(da);
   new(oneda);
   new(atry);
   IF alamda < 0.0 THEN BEGIN
      kk := mfit+1;
      FOR j := 1 TO ma DO BEGIN
         ihit := 0;
         FOR k := 1 TO mfit DO
            IF lista[k] = j THEN ihit := ihit+1;
         IF ihit = 0 THEN BEGIN
            lista[kk] := j;
            kk := kk+1
         END
         ELSE IF ihit > 1 THEN BEGIN
            writeln('pause 1 in routine MRQMIN');
            writeln('Improper permutation in LISTA');
            readln
         END
      END;
      IF kk <> ma+1 THEN BEGIN
         writeln('pause 2 in routine MRQMIN');
         writeln('Improper permutation in LISTA');
         readln
      END;
      alamda := 0.001;
      mrqcof(x,y,sig,a,lista,alpha,MrqminBeta,chisq);
      MrqminOchisq := chisq;
      FOR j := 1 TO ma DO atry^[j] := a[j]
   END;
   FOR j := 1 TO mfit DO BEGIN
      FOR k := 1 TO mfit DO covar[j,k] := alpha[j,k];
      covar[j,j] := alpha[j,j]*(1.0+alamda);
      oneda^[j,1] := MrqminBeta[j]
   END;
   gaussj(covar,mfit,oneda^,1);
   FOR j := 1 TO mfit DO
      da^[j] := oneda^[j,1];
   IF alamda = 0.0 THEN BEGIN
      covsrt(covar,ma,lista,mfit);
      GOTO 99
   END;
   FOR j := 1 TO mfit DO
      atry^[lista[j]] := a[lista[j]]+da^[j];
   mrqcof(x,y,sig,atry^,lista,covar,da^,chisq);
   IF chisq < MrqminOchisq THEN BEGIN
      alamda := 0.1*alamda;
      MrqminOchisq := chisq;
      FOR j := 1 TO mfit DO BEGIN
         FOR k := 1 TO mfit DO alpha[j,k] := covar[j,k];
         MrqminBeta[j] := da^[j];
         a[lista[j]] := atry^[lista[j]]
      END
   END
   ELSE BEGIN
      alamda := 10.0*alamda;
      chisq := MrqminOchisq
   END;
99:
   dispose(atry);
   dispose(oneda);
   dispose(da)
END;


PROCEDURE NonLinearFit(npt,ma,SoP,N :integer; X,Y: RealArrayNDATA;
          VAR a: RealArrayMA; VAR uncer: RealArrayMAbyMA);

VAR
   MrqminOchisq: real;
   MrqminBeta: RealArrayMA;
   alamda,chisq,ochisq,sigdat: real;
   i,idum,itst,j,jj,k,mfit: integer;
   sig: ^RealArrayNDATA;
   lista: IntegerArrayMFIT;
   gues: RealArrayMA;
   covar,alpha: RealArrayMAbyMA;

BEGIN
   gues[1] := 1;
   mfit := 1;
   FOR i := 1 TO mfit DO lista[i] := i;
   alamda := -1;
   FOR i := 1 TO ma DO a[i] := gues[i];
   new(sig);
   sigma(N,npt,ma,x,y,a,sig^);
   mrqmin(x,y,sig^,npt,a,ma,lista,mfit,covar,alpha,chisq,alamda);
   k := 1;
   itst := 0;
   REPEAT
      writeln('Iteration #',k:2,'theta:':7,a[ma]:9:5,
              'chi-squared:':17, chisq:10:4,'alamda:':10,alamda:9);
      k := k+1;
      ochisq := chisq;
      mrqmin(x,y,sig^,npt,a,ma,lista,mfit,covar,alpha,chisq,alamda);
      IF chisq > ochisq THEN
         itst := 0
      ELSE IF abs(ochisq-chisq) < 0.001 THEN
         itst := itst+1
   UNTIL itst >=2;
   alamda := -1;
   sigma(N,npt,ma,x,y,a,sig^);
   mrqmin(x,y,sig^,npt,a,ma,lista,mfit,covar,alpha,chisq,alamda);
   writeln('Iteration #',k:2,'THETA:':7,a[ma]:9:5,
           'chi-squared:':17,chisq:10:4,'alamda:':10,alamda:9);
   alamda := 0.0;
   mrqmin(x,y,sig^,npt,a,ma,lista,mfit,covar,alpha,chisq,alamda);
   dispose(sig);
   FOR i := 1 TO ma DO uncer[i,i]:=sqrt(covar[i,i]);
   FOR i := 1 TO ma DO writeln('SD:':20,uncer[i,i]:9:5);
END;

PROCEDURE NEWMATRIX(VAR A    :MATRIX;
                      N    :LONGINT;
                 VAR ERROR :BYTE);


VAR i   :LONGINT;
    PAO :LONGINT;

BEGIN
  ERROR:=0;
  PAO:=SizeOf(VECTOR)*(N);
  IF PAO<MaxAvail
    THEN FOR i:= 1 TO N DO
           NEW(A[i])
    ELSE ERROR:=20
END ;

PROCEDURE DISMATRIX(VAR A :MATRIX;
                      N :LONGINT);


VAR i:LONGINT;

BEGIN
  FOR i:= 1 TO N DO
    DISPOSE(A[i])
END ;

PROCEDURE MULMATRIXVECTOR(VAR D :VECTOR;A :MATRIX;B :VECTOR;
                        M,N :LONGINT);


VAR i,j:LONGINT;
    S    :FLOAT;

BEGIN
  FOR i:=1 TO M DO
  BEGIN
    S:=0;
    FOR j:=1 TO N DO
      S:=S+A[i]^[j]*B[j];
    D[i]:=S
  END
END ;

PROCEDURE MULVECTORVECTOR(VAR D :FLOAT; A :VECTOR; B :VECTOR;
                     N :LONGINT);


VAR i,j,k:LONGINT;
    S    :FLOAT;

BEGIN
  S:=0;
  FOR j:=1 TO N DO
    S:=S+A[j]*B[j];
  D:=S
END ;

PROCEDURE INVMATRIX(VAR A    :MATRIX;
                        N    :LONGINT;
                      EPS    :FLOAT;
                  VAR ERROR  :BYTE);


VAR i,j,l,k  :LONGINT;
    maxA,d,e :FLOAT;

BEGIN
  ERROR:=0;
  FOR i:=1 TO N DO
  BEGIN
    maxA:=A[i]^[i];
    IF ABS(maxA)<EPS THEN
    BEGIN
      ERROR:=31;
      EXIT
    END;
    A[i]^[i]:=1;
    FOR j:=1 TO N DO
    BEGIN
      d:=A[i]^[j]/maxA;  A[i]^[j]:=d;
    END;
    FOR j:=1 TO N DO
      IF j<>i THEN
      BEGIN
        d:=A[j]^[i];  A[j]^[i]:=0;
        FOR l:=1 TO N DO
        BEGIN
          e:=d*A[i]^[l];
          A[j]^[l]:=A[j]^[l]-e
        END
      END
  END;
END;

PROCEDURE SUM(VAR S:FLOAT; A:VECTOR; N:LONGINT );


VAR i:LONGINT;

BEGIN
  S:=0;
  FOR i:=1 TO N DO
  BEGIN
    S:=S+A[i]
  END;
END;


FUNCTION POWER(X,Y:FLOAT):FLOAT;

BEGIN
  POWER:=EXP(Y*LN(X))
END;



FUNCTION Corr(i,j,t :LONGINT; THETA: FLOAT) :FLOAT;

BEGIN
  IF  ABS(j-i) <= 0
  THEN Corr:=+1
  ELSE Corr:=-1*POWER(t,-THETA*SQR((j-i)/t));
END;


PROCEDURE KRIGINGMEAN(VAR V,SqrV :VECTOR; N,t :LONGINT; THETA :FLOAT;
                      VAR mean,Varnce,VarRtoVarV_h,S_h :FLOAT;
                      VAR h :LONGINT);

{   C - (N+1) x (N+1) matrix including N x N matrix of correlations  }
{   w - (N+1) x   1   vector of N+1 unknowns:                        }
{                                    w[1],...,w[N]- kriging weights  }
{                                       w[N+1] - Lagrange parameter  }
{   r - (N+1) x   1   vector including N x 1 vector of correlations  }
{   V -   N   x   1   vector of input data V[1],...,V[N]             }
{SqrV -   N   x   1   vector of V[1]^2,...,V[N]^2                    }
{                                                                    }
{                                                                    }
{                 Expected value of [(V-m)-(estV-m)]^2               }
{VarRtoVarV =        컴컴컴컴컴컴컴컴컴컴컴컴컴-                     }
{                      Expected value of [V-m]^2                     }


VAR
   ValueAtRoot,Value,rw,wV,wSqrV,
   VarRtoVarV,S                 :FLOAT;
   C                            :MATRIX;
   r,w                          :VECTOR;
   i,j,f                        :LONGINT;
BEGIN
  BEGIN
    NEWMATRIX(C,N+1,ERROR);
      IF ERROR=0
      THEN
      FOR i:=1 TO N+1 DO
      BEGIN
      FOR j:=1 TO N+1 DO
      BEGIN
        C[i]^[j]:=Corr(i,j,t,THETA);
        C[N+1]^[j]:=1;
      END;
        C[i]^[N+1]:=1;
        C[N+1]^[N+1]:=0
      END;
      BEGIN
        INVMATRIX(C,N+1,1E-35,ERROR);
        {                             -1
         matrix C is now replaced by C  }
      END;
        ValueAtRoot:=1e32;
      FOR j:=N+1 TO M+OFFset DO
      BEGIN
      FOR i:=1 TO N+1 DO
      BEGIN
        r[i]:=Corr(i,j,t,THETA);
        r[N+1]:=1;
      END;
        BEGIN
          MULMATRIXVECTOR(w,C,r,N+1,N+1)  {N+1}
        END;
        BEGIN
          MULVECTORVECTOR(wV,w,V,N)        {N}
        END;
        BEGIN
          MULVECTORVECTOR(wSqrV,w,SqrV,N)  {N}
        END;
        BEGIN
          MULVECTORVECTOR(rw,r,w,N)        {N}
        END;
        BEGIN
          VarRtoVarV:=1+(rw+w[N+1])   { 1+(rw+u) }
        END;
        BEGIN
          SUM(S,w,N)   {sum of weights}
        END;
        BEGIN
          Value:=ABS(VarRtoVarV-1); {|rw+u|}
          f:=j;
          IF (Value < ValueAtRoot)
          THEN
          BEGIN
            ValueAtRoot:=Value; h:=f; mean:=wV;
            Varnce:=wSqrV-SQR(mean);
            VarRtoVarV_h:=VarRtoVarV; S_h:=S;
            rw_u_h:= -(rw-w[N+1]);
            u_h:=w[N+1];
          END
        END;
      END;
    DISMATRIX(C,N+1);
  END;
END;

PROCEDURE classicLSE(VAR V :VECTOR; N,t :LONGINT; THETA :FLOAT;
                      VAR cMean,cVarnce :FLOAT);



VAR
   up,up1,upp,down           :FLOAT;
   C                         :MATRIX;
   i,j                       :LONGINT;
BEGIN
  BEGIN
    NEWMATRIX(C,N,ERROR);
      IF ERROR=0
      THEN
      FOR i:=1 TO N DO
      BEGIN
      FOR j:=1 TO N DO
      BEGIN
        C[i]^[j]:=Corr(i,j,t,THETA);
      END;
      END;
      BEGIN
        INVMATRIX(C,N,1E-35,ERROR);
        {                             -1
         matrix C is now replaced by C  }
      END;
      BEGIN
        up:=0;
        upp:=0;
        down:=0;
        FOR i:=1 TO N DO
        BEGIN
        FOR j:=1 TO N DO
        BEGIN
          up1:=up1+C[i]^[j];
          down:=down+C[i]^[j]
        END;
          up:=up+up1*V[i];
          upp:=upp+up1*V[i]*V[i];
          up1:=0;
        END;
       cMean:= -up/-down;
       cVarnce:=upp/down-Sqr(up/down);
      END;
    DISMATRIX(C,N);
  END;
END;

BEGIN
  Initialize(InputFileName, OutputFileName);
  ParseParameters(InputFileName, OutputFileName);
  ReadSource3(InputFileName,lof);
  CLRSCR;
  WRITE('Loading ',lof,' lines of the input file "',InputFileName, '" ');
  {WRITELN;
  WRITE('The upper limit for N = ', MAXD-1,'');}
  WRITELN;
  WRITE('To compute CORRELOGRAM enter N :  ');
  READ(N);
  ReadSource1(InputFileName,N,V,SqrV);
  new(X); new(Y);
  Correlly(V,N,X^,Y^,d);
  NonLinearFit(2*d+2,ma,SoP,N,X^,Y^,a,uncer);
  WriteDest1(X^,Y^,a,d,N,OutputFileName);
  dispose(X); dispose(Y);
  writeln;
  IF d > 0 then BEGIN
  WRITELN('Experimental and theoretical correlogram successfully computed.');
  WRITELN('Results copied to ---> ',OutputFileName,'.') END;
  writeln;
  WRITE('To proceed KRIGING SCENARIO enter M > ',N,' (otherwize to quit):   ');
  READ(M);
  IF M < N+1 THEN Halt(1);
    THETA:=a[ma];
    ASSIGN(OUT,OutputFileName);
    REWRITE(OUT);
    nptS:=0;
    z:=0;
    FOR t:=N+1 TO M DO {M is set as upper limit for parameter t (no meaning)}
    BEGIN
      ClassicLSE(V,N,t,THETA,cMean,cVarnce);
      KRIGINGMEAN(V,SqrV,N,t,THETA,mean,Varnce,VarRtoVarV_h,S_h,h);
      BEGIN
        ReadSource2(InputFileName,M,h,V_h);
      END;
      BEGIN
        IF h <= M
        THEN
        BEGIN
          IF (Varnce > 0)  AND (rw_u_h > 0)
          THEN
          BEGIN
            z:=0;
            APPEND(OUT);
            IF h <= lof THEN
            BEGIN
            nptS:=nptS+1;
            WRITELN(OUT, h:4, V_h:14:2, mean:16:2, cMean:16:2,
                         t:8, Sqrt(Varnce*rw_u_h):20:2);
            WRITELN(     h:4, V_h:14:2, mean:16:2, cMean:16:2,
                         t:8, Sqrt(Varnce*rw_u_h):20:2);
            END
            ELSE
            BEGIN
            WRITELN(OUT, h:4, '-':14, mean:16:2,cMean:16:2,
                         t:8, Sqrt(Varnce*rw_u_h):20:2);

            WRITELN(     h:4, '-':14, mean:16:2, cMean:16:2,
                         t:8, Sqrt(Varnce*rw_u_h):20:2);

            END;
            CLOSE(OUT);
          END
          ELSE
          BEGIN
            IF Varnce < 0 THEN
            BEGIN
            z:=z+1;
            WRITELN( '-':4, '-':14, '-':16, '-':16, '-':8, '-':20);
            END;
            IF rw_u_h < 0 THEN
            BEGIN
            WRITELN( '-':4, '-':14, '-':16, '-':16, ' -':8, '-':20);
            END;
          END;
        END;
      END;
      IF (h > M) or (z = Cz)
      THEN
      BEGIN
        WRITELN( 'j':4, 'observed':14 , 'nGLSEofMean':16,
                 'cGLSEofMean':16, 't':8, 'Sqrt(MSEofMean)':20);
        writeln;
        IF nptS > 0 then
        BEGIN
        WRITELN('Results copied to ---> ',OutputFileName);
        END;
        writeln;
        WRITELN('program terminated, press any key');
        choice:=readkey;
        HALT(1);
      END;
    END;
END.


==> anc/DJI.dat <==
1	2887.87
2	3027.5
3	2906.75
4	3024.82
5	3043.6
6	3016.77
7	3069.1
8	2894.68
9	3168.83
10	3223.39
11	3267.67
12	3235.47
13	3359.12
14	3396.88
15	3318.52
16	3393.78
17	3257.35
18	3271.66
19	3226.28
20	3305.16
21	3301.11
22	3310.03
23	3370.81
24	3435.11
25	3427.55
26	3527.43
27	3516.08
28	3539.47
29	3651.25
30	3555.12
31	3680.59
32	3683.95
33	3754.09
34	3978.36
35	3832.02
36	3635.96
37	3681.69
38	3758.37
39	3624.96
40	3764.5
41	3913.42
42	3843.19
43	3908.12
44	3739.23
45	3834.44
46	3843.86
47	4011.05
48	4157.69
49	4321.27
50	4465.14
51	4556.1
52	4708.47
53	4610.56
54	4789.08
55	4755.48
56	5074.49
57	5117.12
58	5395.3
59	5485.62
60	5587.14
61	5569.08
62	5643.18
63	5654.63
64	5528.91
65	5616.21
66	5882.17
67	6029.38
68	6521.7
69	6448.27
70	6813.09
71	6877.74
72	6583.48
73	7008.99
74	7331.04
75	7672.79
76	8222.61
77	7622.42
78	7945.26
79	7442.08
80	7823.13
81	7908.25
82	7906.5
83	8545.72
84	8799.81
85	9063.37
86	8899.95
87	8952.02
88	8883.29
89	7539.07
90	7842.62
91	8592.1
92	9116.55
93	9181.43
94	9358.83
95	9306.58
96	9786.16
97	10789.04
98	10559.74
99	10970.8
100	10655.15
101	10829.28
102	10336.95
103	10729.86
104	10877.81
105	11497.12
106	10940.53
107	10128.31
108	10921.92
109	10733.91
110	10522.33
111	10447.89
112	10521.98
113	11215.1
114	10650.92
115	10971.14
116	10414.49
117	10787.99
118	10887.36
119	10495.28
120	9878.78
121	10734.97
122	10911.94
123	10502.4
124	10522.81
125	9949.75
126	8847.56
127	9075.14
128	9851.56
129	10021.57
130	9920
131	10106.13
132	10403.94
133	9946.22
134	9925.25
135	9243.26
136	8736.59
137	8663.5
138	7591.93
139	8397.03
140	8896.09
141	8341.63
142	8053.81
143	7891.08
144	7992.13
145	8480.09
146	8850.26
147	8985.44
148	9233.8
149	9415.82
150	9275.06
151	9801.12
152	9782.46
153	10453.92
154	10488.07
155	10583.92
156	10357.7
157	10225.57
158	10188.45
159	10435.48
160	10139.71
161	10173.92
162	10080.27
163	10027.47
164	10428.02
165	10783.01
166	10489.94
167	10766.23
168	10503.76
169	10192.51
170	10467.48
171	10274.97
172	10640.91
173	10481.6
174	10568.7
175	10440.07
176	10805.87
177	10717.5
178	10864.86
179	10993.41
180	11109.32
181	11367.14
182	11168.31
183	11150.22
184	11185.68
185	11381.15
186	11679.07
187	12080.73
188	12221.93
189	12463.15
190	12621.69
191	12268.63
192	12354.35
193	13062.91
194	13627.64
195	13408.62
196	13211.99
197	13357.74
198	13895.63
199	13930.01
200	13371.72
201	13264.82
202	12650.36
203	12266.39
204	12262.89
205	12820.13
206	12638.32
207	11350.01
208	11378.02
209	11543.55
210	10850.66
211	9325.01
212	8829.04
213	8776.39
214	8000.86
215	7062.93
216	7608.92
217	8168.12
218	8500.33
219	8447
220	9171.61
221	9496.28
222	9712.28
223	9712.73
224	10344.84
225	10428.05
226	10067.33
227	10325.26
228	10856.63
229	11008.61
230	10136.63
231	9774.02
232	10465.94
233	10014.72
234	10788.05
235	11118.4
236	11006.02
237	11577.51
238	11891.93
239	12226.34
240	12319.73
241	12810.54
242	12569.79
243	12414.34
244	12143.24
245	11613.53
246	10913.38
247	11955.01
248	12045.68
249	12217.56
250	12632.91
251	12952.07
252	13212.04
253	13213.63
254	13038.27


==> anc/FTSE100.dat <==
1	2299.4	1989-09-01
2	2142.6	1989-10-02
3	2276.8	1989-11-01
4	2422.7	1989-12-01
5	2337.3	1990-01-02
6	2255.4	1990-02-01
7	2247.9	1990-03-01
8	2103.4	1990-04-02
9	2345.1	1990-05-01
10	2374.6	1990-06-01
11	2326.2	1990-07-02
12	2162.8	1990-08-01
13	1990.2	1990-09-03
14	2050.3	1990-10-01
15	2149.4	1990-11-01
16	2143.5	1990-12-03
17	2170.3	1991-01-02
18	2380.9	1991-02-01
19	2456.5	1991-03-01
20	2486.2	1991-04-02
21	2499.5	1991-05-01
22	2414.8	1991-06-03
23	2588.8	1991-07-01
24	2645.7	1991-08-01
25	2621.7	1991-09-02
26	2566	1991-10-01
27	2420.2	1991-11-01
28	2493.1	1991-12-02
29	2571.2	1992-01-02
30	2562.1	1992-02-03
31	2440.1	1992-03-02
32	2654.1	1992-04-01
33	2707.6	1992-05-01
34	2521.2	1992-06-01
35	2399.6	1992-07-01
36	2312.6	1992-08-03
37	2553	1992-09-01
38	2658.3	1992-10-01
39	2778.8	1992-11-02
40	2846.5	1992-12-01
41	2807.2	1993-01-04
42	2868	1993-02-01
43	2878.7	1993-03-01
44	2813.1	1993-04-01
45	2840.7	1993-05-04
46	2900	1993-06-01
47	2926.5	1993-07-01
48	3100	1993-08-02
49	3037.5	1993-09-01
50	3171	1993-10-01
51	3166.9	1993-11-01
52	3418.4	1993-12-01
53	3491.8	1994-01-04
54	3328.1	1994-02-01
55	3086.4	1994-03-01
56	3125.3	1994-04-05
57	2970.5	1994-05-03
58	2919.2	1994-06-01
59	3082.6	1994-07-01
60	3251.3	1994-08-01
61	3026.3	1994-09-01
62	3097.4	1994-10-03
63	3081.4	1994-11-01
64	3065.5	1994-12-01
65	2991.6	1995-01-03
66	3009.3	1995-02-01
67	3137.9	1995-03-01
68	3216.7	1995-04-03
69	3319.4	1995-05-01
70	3314.6	1995-06-01
71	3463.3	1995-07-03
72	3477.8	1995-08-01
73	3508.2	1995-09-01
74	3529.1	1995-10-02
75	3664.3	1995-11-01
76	3689.3	1995-12-01
77	3759.3	1996-01-02
78	3727.6	1996-02-01
79	3699.7	1996-03-01
80	3817.9	1996-04-01
81	3747.8	1996-05-01
82	3711	1996-06-03
83	3703.2	1996-07-01
84	3867.6	1996-08-01
85	3953.7	1996-09-02
86	3979.1	1996-10-01
87	4058	1996-11-01
88	4118.5	1996-12-02
89	4275.8	1997-01-02
90	4308.3	1997-02-03
91	4312.9	1997-03-03
92	4436	1997-04-01
93	4621.3	1997-05-01
94	4604.6	1997-06-02
95	4907.5	1997-07-01
96	4817.5	1997-08-01
97	5244.2	1997-09-01
98	4842.3	1997-10-01
99	4831.8	1997-11-03
100	5135.5	1997-12-01
101	5458.5	1998-01-02
102	5767.3	1998-02-02
103	5932.2	1998-03-02
104	5928.3	1998-04-01
105	5870.7	1998-05-01
106	5832.5	1998-06-01
107	5837	1998-07-01
108	5249.4	1998-08-03
109	5064.4	1998-09-01
110	5438.4	1998-10-01
111	5743.9	1998-11-02
112	5882.6	1998-12-01
113	5896	1999-01-04
114	6175.1	1999-02-01
115	6295.3	1999-03-01
116	6552.2	1999-04-01
117	6226.2	1999-05-04
118	6318.5	1999-06-01
119	6231.9	1999-07-01
120	6246.4	1999-08-02
121	6029.8	1999-09-01
122	6255.7	1999-10-01
123	6597.2	1999-11-01
124	6930.2	1999-12-01
125	6268.5	2000-01-04
126	6232.6	2000-02-01
127	6540.2	2000-03-01
128	6327.4	2000-04-03
129	6359.3	2000-05-02
130	6312.7	2000-06-01
131	6365.3	2000-07-03
132	6672.7	2000-08-01
133	6294.2	2000-09-01
134	6438.4	2000-10-02
135	6142.2	2000-11-01
136	6222.5	2000-12-01
137	6297.5	2001-01-02
138	5917.9	2001-02-01
139	5633.7	2001-03-01
140	5966.9	2001-04-02
141	5796.1	2001-05-01
142	5642.5	2001-06-01
143	5529.1	2001-07-02
144	5345	2001-08-01
145	4903.4	2001-09-03
146	5039.7	2001-10-01
147	5203.6	2001-11-01
148	5217.4	2001-12-03
149	5164.8	2002-01-02
150	5101	2002-02-01
151	5271.8	2002-03-01
152	5165.6	2002-04-02
153	5085.1	2002-05-01
154	4656.4	2002-06-05
155	4246.2	2002-07-01
156	4227.3	2002-08-01
157	3721.8	2002-09-02
158	4039.7	2002-10-01
159	4169.4	2002-11-01
160	3940.4	2002-12-02
161	3567.4	2003-01-02
162	3655.6	2003-02-03
163	3613.3	2003-03-03
164	3926	2003-04-01
165	4048.1	2003-05-01
166	4031.2	2003-06-02
167	4157	2003-07-01
168	4161.1	2003-08-01
169	4091.3	2003-09-01
170	4287.6	2003-10-01
171	4342.6	2003-11-03
172	4476.9	2003-12-01
173	4390.7	2004-01-02
174	4492.2	2004-02-02
175	4385.7	2004-03-01
176	4489.7	2004-04-01
177	4430.7	2004-05-04
178	4464.1	2004-06-01
179	4413.1	2004-07-01
180	4459.3	2004-08-02
181	4570.8	2004-09-01
182	4624.2	2004-10-01
183	4703.2	2004-11-01
184	4814.3	2004-12-01
185	4852.3	2005-01-04
186	4968.5	2005-02-01
187	4894.4	2005-03-01
188	4801.7	2005-04-01
189	4964	2005-05-03
190	5113.2	2005-06-01
191	5282.3	2005-07-01
192	5296.9	2005-08-01
193	5477.7	2005-09-01
194	5317.3	2005-10-03
195	5423.2	2005-11-01
196	5618.8	2005-12-01
197	5760.3	2006-01-03
198	5791.5	2006-02-01
199	5964.6	2006-03-01
200	6023.1	2006-04-03
201	5723.8	2006-05-02
202	5833.4	2006-06-01
203	5928.3	2006-07-03
204	5906.1	2006-08-01
205	5960.8	2006-09-01
206	6129.2	2006-10-02
207	6048.8	2006-11-01
208	6220.8	2006-12-01
209	6203.1	2007-01-02
210	6171.5	2007-02-01
211	6308	2007-03-01
212	6449.2	2007-04-02
213	6621.4	2007-05-01
214	6607.9	2007-06-01
215	6360.1	2007-07-02
216	6303.3	2007-08-01
217	6466.8	2007-09-03
218	6721.6	2007-10-01
219	6432.5	2007-11-01
220	6456.9	2007-12-03
221	5879.8	2008-01-02
222	5884.3	2008-02-01
223	5702.1	2008-03-03
224	6087.3	2008-04-01
225	6053.5	2008-05-01
226	5625.9	2008-06-02
227	5411.9	2008-07-01
228	5636.6	2008-08-01
229	4902.5	2008-09-01
230	4377.3	2008-10-01
231	4288	2008-11-03
232	4434.2	2008-12-01
233	4149.6	2009-01-02
234	3830.1	2009-02-02
235	3926.1	2009-03-02
236	4243.7	2009-04-01
237	4417.9	2009-05-01
238	4249.2	2009-06-01
239	4608.4	2009-07-01
240	4908.9	2009-08-03
241	5133.9	2009-09-01
242	5044.5	2009-10-01
243	5190.7	2009-11-02
244	5412.9	2009-12-01
245	5188.5	2010-01-04
246	5354.5	2010-02-01
247	5679.6	2010-03-01
248	5553.3	2010-04-01
249	5188.4	2010-05-04
250	4916.9	2010-06-01
251	5258	2010-07-01
252	5225.2	2010-08-02
253	5548.6	2010-09-01
254	5675.2	2010-10-01
255	5528.3	2010-11-01
256	5899.9	2010-12-01
257	5862.9	2011-01-04
258	5994	2011-02-01
259	5908.8	2011-03-01
260	6069.9	2011-04-01
261	5990	2011-05-03
262	5945.7	2011-06-01
263	5815.2	2011-07-01
264	5394.5	2011-08-01
265	5128.5	2011-09-01
266	5544.2	2011-10-03
267	5505.4	2011-11-01
268	5572.3	2011-12-01
269	5681.6	2012-01-03
270	5871.5	2012-02-01
271	5768.5	2012-03-01
272	5576.4	2012-04-02
272	5655.1	2012-05-01


==> anc/S_P500.dat <==
1	414.95	1992-04-03
2	415.35	1992-05-01
3	408.14	1992-06-01
4	424.21	1992-07-01
5	414.03	1992-08-03
6	417.8	1992-09-01
7	418.68	1992-10-01
8	431.35	1992-11-02
9	435.71	1992-12-01
10	438.78	1993-01-04
11	443.38	1993-02-01
12	451.67	1993-03-01
13	440.19	1993-04-01
14	450.19	1993-05-03
15	450.53	1993-06-01
16	448.13	1993-07-01
17	463.56	1993-08-02
18	458.93	1993-09-01
19	467.83	1993-10-01
20	461.79	1993-11-01
21	466.45	1993-12-01
22	481.61	1994-01-03
23	467.14	1994-02-01
24	445.77	1994-03-01
25	450.91	1994-04-04
26	456.5	1994-05-02
27	444.27	1994-06-01
28	458.26	1994-07-01
29	475.49	1994-08-01
30	462.71	1994-09-01
31	472.35	1994-10-03
32	453.69	1994-11-01
33	459.27	1994-12-01
34	470.42	1995-01-03
35	487.39	1995-02-01
36	500.71	1995-03-01
37	514.71	1995-04-03
38	533.4	1995-05-01
39	544.75	1995-06-01
40	562.06	1995-07-03
41	561.88	1995-08-01
42	584.41	1995-09-01
43	581.5	1995-10-02
44	605.37	1995-11-01
45	615.93	1995-12-01
46	636.02	1996-01-02
47	640.43	1996-02-01
48	645.5	1996-03-01
49	654.17	1996-04-01
50	669.12	1996-05-01
51	670.63	1996-06-03
52	639.95	1996-07-01
53	651.99	1996-08-01
54	687.33	1996-09-03
55	705.27	1996-10-01
56	757.02	1996-11-01
57	740.74	1996-12-02
58	786.16	1997-01-02
59	790.82	1997-02-03
60	757.12	1997-03-03
61	801.34	1997-04-01
62	848.28	1997-05-01
63	885.14	1997-06-02
64	954.31	1997-07-01
65	899.47	1997-08-01
66	947.28	1997-09-02
67	914.62	1997-10-01
68	955.4	1997-11-03
69	970.43	1997-12-01
70	980.28	1998-01-02
71	1049.34	1998-02-02
72	1101.75	1998-03-02
73	1111.75	1998-04-01
74	1090.82	1998-05-01
75	1133.84	1998-06-01
76	1120.67	1998-07-01
77	957.28	1998-08-03
78	1017.01	1998-09-01
79	1098.67	1998-10-01
80	1163.63	1998-11-02
81	1229.23	1998-12-01
82	1279.64	1999-01-04
83	1238.33	1999-02-01
84	1286.37	1999-03-01
85	1335.18	1999-04-01
86	1301.84	1999-05-03
87	1372.71	1999-06-01
88	1328.72	1999-07-01
89	1320.41	1999-08-02
90	1282.71	1999-09-01
91	1362.93	1999-10-01
92	1388.91	1999-11-01
93	1469.25	1999-12-01
94	1394.46	2000-01-03
95	1366.42	2000-02-01
96	1498.58	2000-03-01
97	1452.43	2000-04-03
98	1420.6	2000-05-01
99	1454.6	2000-06-01
100	1430.83	2000-07-03
101	1517.68	2000-08-01
102	1436.51	2000-09-01
103	1429.4	2000-10-02
104	1314.95	2000-11-01
105	1320.28	2000-12-01
106	1366.01	2001-01-02
107	1239.94	2001-02-01
108	1160.33	2001-03-01
109	1249.46	2001-04-02
110	1255.82	2001-05-01
111	1224.38	2001-06-01
112	1211.23	2001-07-02
113	1133.58	2001-08-01
114	1040.94	2001-09-04
115	1059.78	2001-10-01
116	1139.45	2001-11-01
117	1148.08	2001-12-03
118	1130.2	2002-01-02
119	1106.73	2002-02-01
120	1147.39	2002-03-01
121	1076.92	2002-04-01
122	1067.14	2002-05-01
123	989.82	2002-06-03
124	911.62	2002-07-01
125	916.07	2002-08-01
126	815.28	2002-09-03
127	885.76	2002-10-01
128	936.31	2002-11-01
129	879.82	2002-12-02
130	855.7	2003-01-02
131	841.15	2003-02-03
132	848.18	2003-03-03
133	916.92	2003-04-01
134	963.59	2003-05-01
135	974.5	2003-06-02
136	990.31	2003-07-01
137	1008.01	2003-08-01
138	995.97	2003-09-02
139	1050.71	2003-10-01
140	1058.2	2003-11-03
141	1111.92	2003-12-01
142	1131.13	2004-01-02
143	1144.94	2004-02-02
144	1126.21	2004-03-01
145	1107.3	2004-04-01
146	1120.68	2004-05-03
147	1140.84	2004-06-01
148	1101.72	2004-07-01
149	1104.24	2004-08-02
150	1114.58	2004-09-01
151	1130.2	2004-10-01
152	1173.82	2004-11-01
153	1211.92	2004-12-01
154	1181.27	2005-01-03
155	1203.6	2005-02-01
156	1180.59	2005-03-01
157	1156.85	2005-04-01
158	1191.5	2005-05-02
159	1191.33	2005-06-01
160	1234.18	2005-07-01
161	1220.33	2005-08-01
162	1228.81	2005-09-01
163	1207.01	2005-10-03
164	1249.48	2005-11-01
165	1248.29	2005-12-01
166	1280.08	2006-01-03
167	1280.66	2006-02-01
168	1294.87	2006-03-01
169	1310.61	2006-04-03
170	1270.09	2006-05-01
171	1270.2	2006-06-01
172	1276.66	2006-07-03
173	1303.82	2006-08-01
174	1335.85	2006-09-01
175	1377.94	2006-10-02
176	1400.63	2006-11-01
177	1418.3	2006-12-01
178	1438.24	2007-01-03
179	1406.82	2007-02-01
180	1420.86	2007-03-01
181	1482.37	2007-04-02
182	1530.62	2007-05-01
183	1503.35	2007-06-01
184	1455.27	2007-07-02
185	1473.99	2007-08-01
186	1526.75	2007-09-04
187	1549.38	2007-10-01
188	1481.14	2007-11-01
189	1468.36	2007-12-03
190	1378.55	2008-01-02
191	1330.63	2008-02-01
192	1322.7	2008-03-03
193	1385.59	2008-04-01
194	1400.38	2008-05-01
195	1280	2008-06-02
196	1267.38	2008-07-01
197	1282.83	2008-08-01
198	1166.36	2008-09-02
199	968.75	2008-10-01
200	896.24	2008-11-03
201	903.25	2008-12-01
202	825.88	2009-01-02
203	735.09	2009-02-02
204	797.87	2009-03-02
205	872.81	2009-04-01
206	919.14	2009-05-01
207	919.32	2009-06-01
208	987.48	2009-07-01
209	1020.62	2009-08-03
210	1057.08	2009-09-01
211	1036.19	2009-10-01
212	1095.63	2009-11-02
213	1115.1	2009-12-01
214	1073.87	2010-01-04
215	1104.49	2010-02-01
216	1169.43	2010-03-01
217	1186.69	2010-04-01
218	1089.41	2010-05-03
219	1030.71	2010-06-01
220	1101.6	2010-07-01
221	1049.33	2010-08-02
222	1141.2	2010-09-01
223	1183.26	2010-10-01
224	1180.55	2010-11-01
225	1257.64	2010-12-01
226	1286.12	2011-01-03
227	1327.22	2011-02-01
228	1325.83	2011-03-01
229	1363.61	2011-04-01
230	1345.2	2011-05-02
231	1320.64	2011-06-01
232	1292.28	2011-07-01
233	1218.89	2011-08-01
234	1131.42	2011-09-01
235	1253.3	2011-10-03
236	1246.96	2011-11-01
237	1257.6	2011-12-01
238	1312.41	2012-01-03
239	1365.68	2012-02-01
240	1408.47	2012-03-01
241	1397.91	2012-04-02
242	1369.1	2012-05-01

